A robust upscaling of the effective particle deposition rate in porous media

In the upscaling from pore- to continuum (Darcy) scale, reaction and deposition phenomena at the solid-liquid interface of a porous medium have to be represented by macroscopic reaction source terms. The effective rates can be computed, in the case of periodic media, from three-dimensional microscopic simulations of the periodic cell. Several computational and semi-analytical models have been studied in the field of colloid filtration to describe this problem. They often rely on effective deposition rates defined by simple linear reaction ODEs, neglecting the advection-diffusion interplay, and assuming slow reactions. Therefore, when these rates are inserted into general macroscopic transport equations, they can lead to conceptual inconsistencies and, therefore, often qualitatively wrong results. In this work, we study the upscaling of Brownian deposition on face-centred spherical arrangements using a linear effective reaction rate, defined by volume averaging, and a macroscopic advection-diffusion-reaction equation. The case of partial deposition, defined by an attachment probability, is studied and the limit of ideal deposition is retrieved as a particular case. We make use of a particularly convenient computational setup that allows the direct computation of the asymptotic stationary value of effective rates. This allows to drastically reduce the computational domain down to the scale of the single repeating periodic unit: the savings are ever more noticeable in the case of higher Peclet numbers, when larger physical times are needed to reach the asymptotic regime, and thus, equivalently, a much larger computational domain and simulation time would be needed in a traditional setup. We show how this new definition of deposition rate is more robust and extendable to the whole range of P\'eclet numbers; it also is consistent with the classical heat and mass transfer literature.

==> Data/deposition_channel/eleaboraDati.m <==
%% Import data from text file.
path = pwd ;
filename = strcat(path,'/dati.txt');
delimiter = {'\t',' '};
startRow = 1;
formatSpec = '%f%f%f%f%f%f%f%f%f%f%f%f%[^\n\r]';
fileID = fopen(filename,'r');
dataArray = textscan(fileID, formatSpec, 'Delimiter', delimiter, 'HeaderLines' ,startRow-1, 'ReturnOnError', false);
fclose(fileID);
dati = [dataArray{1:end-1}];
clearvars filename delimiter startRow formatSpec fileID dataArray ans;

% format dati
% g  Pe  K  L  Din  Dout  Ain  Aout  norm  cM  vol  Sgr
% 1  2   3  4  5    6     7    8     9     10  11   12
D = sortrows(dati,2);

% flussi totali in ingresso e uscita
Flussi = [D(:,2) D(:,7).*(-D(:,9))-D(:,5)   D(:,8).*(-D(:,9))+D(:,6) D(:,7).*(-D(:,9))   D(:,8).*(-D(:,9))];

%differenza tra il flusso tot in ingresso e quello in uscite e il flusso sui grani
%DEVONO ESSERE UGUALI!!!
cfr1 = [D(:,2) Flussi(:,2)-Flussi(:,3) D(:,12)];

%Req = (flussi tot ingresso - flussi tot uscita)./c media 
Req = [D(:,2) (Flussi(:,2) - Flussi(:,3))./(D(:,10).*D(:,11))];

%eta = (Req * c media)/Flussi tot ingreso
etaDA  = [D(:,2)  Req(:,2).*(D(:,10).*D(:,11))./Flussi(:,2)/10];
%eta = Flusso sui grani/Flussi tot ingreso
etaDA2 = [D(:,2)  (Flussi(:,2)-Flussi(:,3))./Flussi(:,2)  D(:,12)./Flussi(:,2)];

%tau = cM / flusso tot in
tau   =  [D(:,2)  (D(:,10).*D(:,11))./Flussi(:,2)];

% 1-flusso tot out/flusso tot un 
% etaA  =  [D(:,2) 1-D(:,8)./D(:,7)/10];
% solo advettivo
etaA  =  [D(:,2)  Req(:,2).*(D(:,10).*D(:,11))./Flussi(:,4)/10];

% log(cMflusso out/cMflusso in)
etaF = [D(:,2)  -log(Flussi(:,3)./Flussi(:,2))/10];


%close all
% 
% figure()
% subplot(2,3,1)
% plot(Req(:,1), Req(:,2),'-o');
% hold on
% set(gca,'xscale','log');
% set(gca,'yscale','log');
% xlabel('Pe')
% ylabel('R_{eq}')
% 
% subplot(2,3,2)
% plot(etaDA(:,1), etaDA(:,2),'-o');
% hold on
% set(gca,'xscale','log');
% set(gca,'yscale','log');
% xlabel('Pe')
% ylabel('\eta^{DA}=flusso grani/flusso ingresso tot')
% 
% subplot(2,3,3)
% plot(tau(:,1), tau(:,2),'-o');
% hold on
% set(gca,'xscale','log');
% set(gca,'yscale','log');
% xlabel('Pe')
% ylabel('<\tau>')
% 
% subplot(2,3,4)
% plot(etaA(:,1), etaA(:,2),'-o');
% hold on
% set(gca,'xscale','log');
% set(gca,'yscale','log');
% xlabel('Pe')
% ylabel('\eta^A=(fl in - fl out)/fl in ADV')
% 
% subplot(2,3,5)
% plot(etaF(:,1), etaF(:,2),'-o');
% hold on
% set(gca,'xscale','log');
% set(gca,'yscale','log');
% xlabel('Pe')
% ylabel('\eta^F=log(c out/c in)')
% 
% 
% 
% % 
figure(1)
hold on
%subplot(2,3,6)
plot(Req(:,1), Req(:,2),'-xk');
hold on
plot(etaDA(:,1), etaDA(:,2),'-^r');
%plot(tau(:,1), tau(:,2),'-o');
plot(etaF(:,1), etaF(:,2),'-og');
plot(etaA(:,1), etaA(:,2),'-*b');
%plot(Req(:,1), Req(:,2)*(tau(end)),'kv','lineWidth',2);
% set(gca,'xscale','log');
% set(gca,'yscale','log');
% xlabel('Pe')
%legend('R_{eq}','\eta^{DA}', '\tau', '\eta^A', '\eta^F','R_{eq}*\tau(end)')


==> Data/deposition_fcc/disegna.m <==
function [] = disegna(g,flag,gamma)
    
    [r, c]= size(g);
    cm    = colormap(jet(15));
    j = 1;
    gg = [g g(:,2).*g(:,3)];
    gg = sortrows(gg,13);
    if strcmp(flag,'K')
        for i=1:5:r
            D = sortrows(gg(i:i+4,:),4);
            %if (D(1,2)==1 || (D(1,2)==100 && D(1,3)<1))
            %    continue
            %end
            %plot3(D(:,4), D(:,2), D(:,12)/D(1,3),'-o','color',cm(j,:),'MarkerFaceColor',cm(j,:));
%            plot(2.^D(:,4), D(:,12)/D(1,3)*(D(1,3)*D(1,2))^(.25*sqrt(gamma)),'x-','color',cm(j,:),'MarkerFaceColor',cm(j,:));
            plot(2.^D(:,4), D(:,12)/D(1,3),'x-','color',cm(j,:),'MarkerFaceColor',cm(j,:));
            hold on
            set(gca,'yscale','log');
            set(gca,'xscale','log');
            %set(gca,'zscale','log');
            xlabel('L')
            %ylabel('Pe')
%            ylabel('{R_{eq}}Sc^{(\gamma^{1/2}/4)}/K')
            ylabel('PeDa_{eq}/PeDa')
            Legend{j}=strcat(['PeDa=10^', num2str(log10(D(1,3)*D(1,2))), ...
                'Pe=10^', num2str(log10(D(1,2))) ]);
            j = j + 1;
        end
        plot(2.^D(:,4), 2.^(D(:,4)*gamma*.5),'k','lineWidth',2)
        Legend{j}=strcat(['L^{\gamma q}']);
        title(['\gamma = ',num2str(D(1,1))])
        grid on
        box on
        legend(Legend)
    else
        for i=1:5:r
            D = sortrows(g(i:i+4,:),4);
            plot3(D(:,4), D(:,3), D(:,12),'-o','color',cm(j,:),'MarkerFaceColor',cm(j,:));
            hold on
            set(gca,'yscale','log');
            set(gca,'zscale','log');
            xlabel('L')
            ylabel('K')
            zlabel('R_{eq}/K')
            Legend{j}=strcat('Pe', num2str(D(1,2)));
            j = j + 1;
        end
        title(['\gamma = ',num2str(D(1,1))])
        box on
        legend(Legend)
    end

==> Data/deposition_fcc/disegna2.m <==
function [] = disegna(g,flag,gamma)
    
    [r, c]= size(g);
    cm    = colormap(jet(15));
    j = 1;
    gg = [g g(:,2).*g(:,3)];
    gg = sortrows(gg,13);
    if strcmp(flag,'K')
        for i=1:5:r
            D = sortrows(gg(i:i+4,:),4);
            peda = D(1,3)*D(1,2);
            %if (D(1,2)==1 || (D(1,2)==100 && D(1,3)<1))
            %    continue
            %end
            %plot3(D(:,4), D(:,2), D(:,12)/D(1,3),'-o','color',cm(j,:),'MarkerFaceColor',cm(j,:));
%            plot(2.^D(:,4), D(:,12)/D(1,3)*(D(1,3)*D(1,2))^(.25*sqrt(gamma)),'x-','color',cm(j,:),'MarkerFaceColor',cm(j,:));
            plot(2.^D(:,4), D(:,12)/D(1,3)*peda^(gamma/(gamma+2)),'*-','color',cm(j,:),'MarkerFaceColor',cm(j,:));
            hold on
            set(gca,'yscale','log');
            set(gca,'xscale','log');
            %set(gca,'zscale','log');
            xlabel('L')
            %ylabel('Pe')
%            ylabel('PeDa_{eq}/PeDa')
%            ylabel('{R_{eq}}Sc^{(\gamma^{1/2}/4)}/K')
            ylabel('PeDa_{eq}/PeDa^{2/(\gamma+2)}')
            Legend{j}=strcat(['PeDa=10^{', num2str(log10(peda)), ...
                '} Pe=10^', num2str(log10(D(1,2))) ]);
            j = j + 1;
        end
        plot(2.^D(:,4), 2.^(D(:,4)*gamma*.5),'k','lineWidth',2)
        Legend{j}=strcat(['L^{\gamma q}']);
        title(['\gamma = ',num2str(D(1,1))])
        grid on
        box on
        legend(Legend)
    else
        for i=1:5:r
            D = sortrows(g(i:i+4,:),4);
            plot3(D(:,4), D(:,3), D(:,12),'-o','color',cm(j,:),'MarkerFaceColor',cm(j,:));
            hold on
            set(gca,'yscale','log');
            set(gca,'zscale','log');
            xlabel('L')
            ylabel('K')
            zlabel('R_{eq}/K')
            Legend{j}=strcat('Pe', num2str(D(1,2)));
            j = j + 1;
        end
        title(['\gamma = ',num2str(D(1,1))])
        box on
        legend(Legend)
    end

==> Data/deposition_fcc/eleaboraDati.m <==
clear all
clc

%% Import data from text file.
path = pwd ;
filename = strcat(path,'/dati1.old');
delimiter = {'\t',' '};
startRow = 1;
formatSpec = 'g-%f_Pe-%f_K-%f_L-%f%f%f%f%f%f%f%f%[^\n\r]';
fileID = fopen(filename,'r');
dataArray = textscan(fileID, formatSpec, 'Delimiter', delimiter, 'HeaderLines' ,startRow-1, 'ReturnOnError', false);
fclose(fileID);
dati = [dataArray{1:end-1}];

dati1 = [ dati ((dati(:,7)-dati(:,8)).*(-dati(:,9)) - (dati(:,5)-dati(:,6)))./(dati(:,10).*dati(:,11))];
%ho aggiunto un meno

% 2 volumetti
filename = strcat(path,'/dati2.txt');
fileID = fopen(filename,'r');
dataArray = textscan(fileID, formatSpec, 'Delimiter', delimiter, 'HeaderLines' ,startRow-1, 'ReturnOnError', false);
fclose(fileID);
dati = [dataArray{1:end-1}];

dati2 = [ dati ((dati(:,7)-dati(:,8)).*(-dati(:,9)) - (dati(:,5)-dati(:,6)))./(dati(:,10).*dati(:,11))];


clearvars filename delimiter startRow formatSpec fileID dataArray ans;

dati1 = sortrows(dati1,2);
dati2 = sortrows(dati2,2);
dati2(1,5) = -dati2(1,5);
dati2(1,7) = -dati2(1,7);
dati2(1,8) = -dati2(1,8);
dati2(1,10) = -dati2(1,10);

figure(1)
hold on
loglog(dati1(:,2),dati1(:,end),'xk-')
loglog(dati1(:,2),dati1(:,end).*(dati1(:,10).*dati1(:,11))./((dati1(:,7)).*(-dati1(:,9))),'^r-')
loglog(dati1(:,2),dati1(:,end).*(dati1(:,10).*dati1(:,11))./((dati1(:,7)).*(-dati1(:,9))- dati1(:,5)),'*b-')
loglog(dati1(:,2),-log(dati1(:,8)./dati1(:,7)),'o-g')
loglog(dati1(:,2),-log( (dati1(:,8).*(-dati1(:,9)) - dati1(:,6))./(dati1(:,7).*(-dati1(:,9)) - dati1(:,5))),'o-g')
%loglog(dati1(:,2),(-dati1(:,8)+dati1(:,7))./dati1(:,7),'*b-')
loglog(dati2(:,2),dati2(:,end),'xk-.')
loglog(dati2(:,2),dati2(:,end).*(dati2(:,10).*dati2(:,11))./((dati2(:,7)).*(-dati2(:,9))),'^r-.')
loglog(dati2(:,2),dati2(:,end).*(dati2(:,10).*dati2(:,11))./((dati2(:,7)).*(-dati2(:,9))- dati1(:,5)),'*b-')
loglog(dati2(:,2),-log(dati2(:,8)./dati2(:,7))/2,'og-.')
%loglog(dati2(:,2),(-dati2(:,8)+dati2(:,7))./dati2(:,7),'*b-.')

figure(3)
hold on
loglog(dati1(:,2),dati1(:,end).*dati1(:,2),'xk-')
loglog(dati1(:,2),dati1(:,end).*dati1(:,2).*(dati1(:,10).*dati1(:,11))./((dati1(:,7)).*(-dati1(:,9))),'^r-')
loglog(dati1(:,2),dati1(:,end).*dati1(:,2).*(dati1(:,10).*dati1(:,11))./((dati1(:,7)).*(-dati1(:,9))- dati1(:,5)),'*b-')
loglog(dati1(:,2),-log(dati1(:,8)./dati1(:,7)).*dati1(:,2),'og-')
%loglog(dati1(:,2),(-dati1(:,8)+dati1(:,7))./dati1(:,7).*dati1(:,2),'*b-')
loglog(dati2(:,2),dati2(:,end).*dati1(:,2),'xk-.')
loglog(dati2(:,2),dati2(:,end).*(dati2(:,10).*dati2(:,11))./((dati2(:,7)).*(-dati2(:,9))).*dati1(:,2),'^r-.')
loglog(dati2(:,2),dati2(:,end).*(dati2(:,10).*dati2(:,11))./((dati2(:,7)).*(-dati2(:,9))- dati1(:,5)).*dati1(:,2),'*b-')
loglog(dati2(:,2),-log(dati2(:,8)./dati2(:,7)).*dati1(:,2)/2,'og-.')
%loglog(dati2(:,2),(-dati2(:,8)+dati2(:,7))./dati2(:,7).*dati1(:,2),'*b-.')


% % flussi totail in ingresso e uscita
% Flussi = [ dati(:,1:4)  dati(:,7).*(-dati(:,9))-dati(:,5)  dati(:,8).*(-dati(:,9))-dati(:,6)];
% %differenza tra il flusso tot in ingresso e quello in uscite e il flusso sui grani
% Flussi = [Flussi Flussi(:,end-1)-Flussi(:,end)];
% %(Req * c media)/Flussi tot ingreso = eta
% cfr3 = [dati(:,1:4) dati(:,12).*(dati(:,10).*dati(:,11))./Flussi(:,2) 1-Flussi(:,3)./Flussi(:,2)];
% 
% [r, c]= size(dati);
% 
% %% suddivido i dati in base a g
% dati_g0 = dati(find(dati(:,1)==0),:);
% dati_g1 = dati(find(dati(:,1)==1),:);
% dati_g2 = dati(find(dati(:,1)==2),:);
% dati_g10 = dati(find(dati(:,1)==10),:);
% 
% 
% g0 = ordina(dati_g0);
% g1 = ordina(dati_g1);
% g2 = ordina(dati_g2);
% g10 = ordina(dati_g10);
% 
% %close all
% 
% s = 'K';
% figure()
% subplot(2,2,1)
% disegna2(g0,s,0)
% 
% subplot(2,2,2)
% disegna2(g1,s,1)
% 
% subplot(2,2,3)
% disegna2(g2,s,2)
% 
% subplot(2,2,4)
% disegna2(g10,s,10)
%  
% % s = 'Pe';
% % figure(2)
% % subplot(2,2,1)
% % disegna(g0,s)
% 
% % subplot(2,2,2)
% % disegna(g1,s)
% 
% % subplot(2,2,3)
% % disegna(g2,s)
% 
% % subplot(2,2,4)
% % disegna(g10,s)
%  

==> Data/deposition_fcc/eleaboraDati_alpha.m <==
clear all
clc

%% Import data from text file.
path = pwd ;
filename = strcat(path,'/dati1.txt');
delimiter = {'\t',' '};
startRow = 2;
%formatSpec = 'g-%f_Pe-%f_K-%f_L-%f%f%f%f%f%f%f%f%[^\n\r]';
formatSpec = 'Pe-%f_K-%f%f%f%f%f%f%f%f%[^\n\r]';
fileID = fopen(filename,'r');
dataArray = textscan(fileID, formatSpec, 'Delimiter', delimiter, 'HeaderLines' ,1:startRow-1, 'ReturnOnError', false);
fclose(fileID);
dati1 = [dataArray{2:-1:1} dataArray{1:end-1} ];

dati1 = [ dati1 ((dati1(:,7)-dati1(:,8)).*(-dati1(:,9)) - (dati1(:,5)-dati1(:,6)))./(dati1(:,10).*dati1(:,11))];
%ho aggiunto un meno

% 2 volumetti
filename = strcat(path,'/dati2.txt');
fileID = fopen(filename,'r');
startRow = 1;
formatSpec = 'g-%f_Pe-%f_K-%f_L-%f%f%f%f%f%f%f%f%[^\n\r]';
dataArray = textscan(fileID, formatSpec, 'Delimiter', delimiter, 'HeaderLines' ,startRow-1, 'ReturnOnError', false);
fclose(fileID);
dati2 = [dataArray{1:end-1}];

dati2 = [ dati2 ((dati2(:,7)-dati2(:,8)).*(-dati2(:,9)) - (dati2(:,5)-dati2(:,6)))./(dati2(:,10).*dati2(:,11))];


clearvars filename delimiter startRow formatSpec fileID dataArray ans;

alpha=sort(dati1(find(dati1(:,2)==1),1));
peclet=sort(dati1(find(dati1(:,1)==1),2));
for i=1:length(alpha)
    d1 = sortrows(dati1(find(dati1(:,1)==alpha(i)),:),2);
    d2 = sortrows(dati2,2);

    figure(2)
    set(gca, 'YScale', 'log')
    set(gca, 'XScale', 'log')
    hold on
    loglog(d1(:,2),d1(:,end),'^k')
%     loglog(d1(:,2),d1(:,end).*(d1(:,10).*d1(:,11))./((d1(:,7)).*(-d1(:,9))),'^r')
%     loglog(d1(:,2),-log(d1(:,8)./d1(:,7)),'^g')
%     loglog(d1(:,2),(-d1(:,8)+d1(:,7))./d1(:,7),'^b')
     loglog(d2(:,2),d2(:,end),'ok')
%     loglog(d2(:,2),d2(:,end).*(d2(:,10).*d2(:,11))./((d2(:,7)).*(-d2(:,9))),'or')
%     loglog(d2(:,2),-log(d2(:,8)./d2(:,7)),'og')
%     loglog(d2(:,2),(-d2(:,8)+d2(:,7))./d2(:,7),'ob')

    figure(1)
    set(gca, 'YScale', 'log')
    set(gca, 'XScale', 'log')
    hold on
    loglog(d1(:,2),d1(:,end).*d1(:,2),'^k')
%     loglog(d1(:,2),d1(:,end).*d1(:,2).*(d1(:,10).*d1(:,11))./((d1(:,7)).*(-d1(:,9))),'^r')
%     loglog(d1(:,2),-log(d1(:,8)./d1(:,7)).*d1(:,2),'^g')
%     loglog(d1(:,2),(-d1(:,8)+d1(:,7))./d1(:,7).*d1(:,2),'^b')
     loglog(d2(:,2),d2(:,end).*d2(:,2),'ok')
%     loglog(d2(:,2),d2(:,end).*(d2(:,10).*d2(:,11))./((d2(:,7)).*(-d2(:,9))).*d2(:,2),'or')
%     loglog(d2(:,2),-log(d2(:,8)./d2(:,7)).*d2(:,2),'og')
%     loglog(d2(:,2),(-d2(:,8)+d2(:,7))./d2(:,7).*d2(:,2),'ob')

end


for i=1:length(peclet)
    d1 = sortrows(dati1(find(dati1(:,2)==peclet(i)),:),1);
    d2 = sortrows(dati2,2);

    figure(4)
    set(gca, 'YScale', 'log')
    set(gca, 'XScale', 'log')
    hold on
    loglog(d1(:,1),d1(:,end).*d1(:,2),'^k')
%     loglog(d1(:,1),d1(:,end).*(d1(:,10).*d1(:,11))./((d1(:,7)).*(-d1(:,9))),'^r')
%     loglog(d1(:,1),-log(d1(:,8)./d1(:,7)),'^g')
%     loglog(d1(:,1),(-d1(:,8)+d1(:,7))./d1(:,7),'^b')
%     loglog(d2(:,2),d2(:,end),'ok')
%     loglog(d2(:,2),d2(:,end).*(d2(:,10).*d2(:,11))./((d2(:,7)).*(-d2(:,9))),'or')
%     loglog(d2(:,2),-log(d2(:,8)./d2(:,7)),'og')
%     loglog(d2(:,2),(-d2(:,8)+d2(:,7))./d2(:,7),'ob')

    figure(3)
    set(gca, 'YScale', 'log')
    set(gca, 'XScale', 'log')
    hold on
    loglog(d1(:,1),d1(:,end)./d1(:,1).*d1(:,2),'^k')
%     loglog(d1(:,1),d1(:,end)./d1(:,1).*(d1(:,10).*d1(:,11))./((d1(:,7)).*(-d1(:,9))),'^r')
%     loglog(d1(:,1),-log(d1(:,8)./d1(:,7))./d1(:,1),'^g')
%     loglog(d1(:,1),(-d1(:,8)+d1(:,7))./d1(:,7)./d1(:,1),'^b')
%     loglog(d2(:,2),d2(:,end).*d2(:,2),'ok')
%     loglog(d2(:,2),d2(:,end).*(d2(:,10).*d2(:,11))./((d2(:,7)).*(-d2(:,9))).*d2(:,2),'or')
%     loglog(d2(:,2),-log(d2(:,8)./d2(:,7)).*d2(:,2),'og')
%     loglog(d2(:,2),(-d2(:,8)+d2(:,7))./d2(:,7).*d2(:,2),'ob')

end



% % flussi totail in ingresso e uscita
% Flussi = [ dati(:,1:4)  dati(:,7).*(-dati(:,9))-dati(:,5)  dati(:,8).*(-dati(:,9))-dati(:,6)];
% %differenza tra il flusso tot in ingresso e quello in uscite e il flusso sui grani
% Flussi = [Flussi Flussi(:,end-1)-Flussi(:,end)];
% %(Req * c media)/Flussi tot ingreso = eta
% cfr3 = [dati(:,1:4) dati(:,12).*(dati(:,10).*dati(:,11))./Flussi(:,2) 1-Flussi(:,3)./Flussi(:,2)];
% 
% [r, c]= size(dati);
% 
% %% suddivido i dati in base a g
% dati_g0 = dati(find(dati(:,1)==0),:);
% dati_g1 = dati(find(dati(:,1)==1),:);
% dati_g2 = dati(find(dati(:,1)==2),:);
% dati_g10 = dati(find(dati(:,1)==10),:);
% 
% 
% g0 = ordina(dati_g0);
% g1 = ordina(dati_g1);
% g2 = ordina(dati_g2);
% g10 = ordina(dati_g10);
% 
% %close all
% 
% s = 'K';
% figure()
% subplot(2,2,1)
% disegna2(g0,s,0)
% 
% subplot(2,2,2)
% disegna2(g1,s,1)
% 
% subplot(2,2,3)
% disegna2(g2,s,2)
% 
% subplot(2,2,4)
% disegna2(g10,s,10)
%  
% % s = 'Pe';
% % figure(2)
% % subplot(2,2,1)
% % disegna(g0,s)
% 
% % subplot(2,2,2)
% % disegna(g1,s)
% 
% % subplot(2,2,3)
% % disegna(g2,s)
% 
% % subplot(2,2,4)
% % disegna(g10,s)
%  

==> Data/deposition_fcc/ordina.m <==
function [d] = ordina(dati)

	d_100 = sortrows(dati(find(dati(:,2)==100),:),3);
	d_10 = sortrows(dati(find(dati(:,2)==10),:),3);
	d_1 = sortrows(dati(find(dati(:,2)==1),:),3);

	d = [d_100; d_10; d_1];
